An Integrated Framework for Contextual Personalized LLM-Based Food Recommendation

Personalized food recommendation systems (Food-RecSys) critically underperform due to fragmented component understanding and the failure of conventional machine learning with vast, imbalanced food data. While Large Language Models (LLMs) offer promise, current generic Recommendation as Language Processing (RLP) strategies lack the necessary specialization for the food domain's complexity. This thesis tackles these deficiencies by first identifying and analyzing the essential components for effective Food-RecSys. We introduce two key innovations: a multimedia food logging platform for rich contextual data acquisition and the World Food Atlas, enabling unique geolocation-based food analysis previously unavailable. Building on this foundation, we pioneer the Food Recommendation as Language Processing (F-RLP) framework - a novel, integrated approach specifically architected for the food domain. F-RLP leverages LLMs in a tailored manner, overcoming the limitations of generic models and providing a robust infrastructure for effective, contextual, and truly personalized food recommendations.

==> uci-manual/scrape_manual.py <==
#!/usr/bin/env python2
"""
Downloads and extracts a text version of the UCI thesis manual.
"""

from bs4 import BeautifulSoup as Soup
import urllib2

def get_contents(url, output_name):
    html = urllib2.urlopen(url).read()
    manual_content = Soup(html).findAll('div', {'class': 'region region-content'})[0]
    with open(output_name + '.txt', 'w') as fh:
        fh.write(manual_content.text.encode('utf8'))

get_contents('http://etd.lib.uci.edu/electronic/tdmanuale', 'toc')
for section in range(1,8):
    url = 'http://etd.lib.uci.edu/electronic/td%de' % section
    get_contents(url, 'section%d' % section)

